Detector efficiency and exposure of Tunka-Rex for cosmic-ray air showers

Tunka-Rex (Tunka Radio Extension) is an antenna array for cosmic-ray detection located in Siberia. Previous studies of cosmic rays with Tunka-Rex have shown high precision in determining the energy of the primary particle and the possibility to reconstruct the depth of the shower maximum. The next step is the reconstruction of the mass composition and the energy spectrum of cosmic rays. One of the main problems appearing within this task is to estimate the detection efficiency of the instrument, and the exposure of the observations. The detection efficiency depends on properties of the primary cosmic rays, such as energy and arrival direction, as well as on many parameters of the instrument: density of the array, efficiency of the receiving antennas, signal-detection threshold, data-acquisition acceptance, and trigger properties. More than that, the configuration of detector changes with time. During the measurements some parts of the detector can provide corrupted data or sometimes do not operate. All these features should be taken into account for an estimation of the detection efficiency. For each energy and arrival direction we estimate the detection probability and effective area of the instrument. To estimate the detection probability of a shower we use a simple Monte Carlo model, which predicts the size of the footprint of the radio emission as function of the primary energy and arrival direction (taking into account the geometry of Earth's magnetic field). Combining these approaches we calculate the event statistics and exposure for each run. This is the first accurate study of the exposure for irregular large-scale radio arrays taking into account most important features of detection, which will be used for the measurement of primary cosmic-ray spectra with Tunka-Rex.

==> PoS(ICRC2017)387/makeArticle.sh <==
#!/bin/bash

# compiles the kostunin-icrc2017-proceeding

pdflatex fedorov-icrc2017-proceeding
bibtex fedorov-icrc2017-proceeding
pdflatex fedorov-icrc2017-proceeding
makeindex fedorov-icrc2017-proceeding.nlo -s nomencl.ist -o fedorov-icrc2017-proceeding.nls
pdflatex fedorov-icrc2017-proceeding


==> PoS(ICRC2017)387/makeClean.sh <==
#!/bin/bash

# delete aux files
rm fedorov-icrc2017-proceeding.aux fedorov-icrc2017-proceeding.bbl fedorov-icrc2017-proceeding.blg fedorov-icrc2017-proceeding.ilg fedorov-icrc2017-proceeding.lof fedorov-icrc2017-proceeding.log fedorov-icrc2017-proceeding.lot fedorov-icrc2017-proceeding.nlo fedorov-icrc2017-proceeding.nls fedorov-icrc2017-proceeding.out fedorov-icrc2017-proceeding.pdf fedorov-icrc2017-proceeding.toc


==> makeArticle.sh <==
#!/bin/bash

# compiles the kostunin-icrc2017-proceeding

pdflatex fedorov-icrc2017-proceeding
bibtex fedorov-icrc2017-proceeding
pdflatex fedorov-icrc2017-proceeding
makeindex fedorov-icrc2017-proceeding.nlo -s nomencl.ist -o fedorov-icrc2017-proceeding.nls
pdflatex fedorov-icrc2017-proceeding


==> makeClean.sh <==
#!/bin/bash

# delete aux files
rm fedorov-icrc2017-proceeding.aux fedorov-icrc2017-proceeding.bbl fedorov-icrc2017-proceeding.blg fedorov-icrc2017-proceeding.ilg fedorov-icrc2017-proceeding.lof fedorov-icrc2017-proceeding.log fedorov-icrc2017-proceeding.lot fedorov-icrc2017-proceeding.nlo fedorov-icrc2017-proceeding.nls fedorov-icrc2017-proceeding.out fedorov-icrc2017-proceeding.pdf fedorov-icrc2017-proceeding.toc

